Category Theory for Quantum Natural Language Processing

This thesis introduces quantum natural language processing (QNLP) models based on a simple yet powerful analogy between computational linguistics and quantum mechanics: grammar as entanglement. The grammatical structure of text and sentences connects the meaning of words in the same way that entanglement structure connects the states of quantum systems. Category theory allows to make this language-to-qubit analogy formal: it is a monoidal functor from grammar to vector spaces. We turn this abstract analogy into a concrete algorithm that translates the grammatical structure onto the architecture of parameterised quantum circuits. We then use a hybrid classical-quantum algorithm to train the model so that evaluating the circuits computes the meaning of sentences in data-driven tasks. The implementation of QNLP models motivated the development of DisCoPy (Distributional Compositional Python), the toolkit for applied category theory of which the first chapter gives a comprehensive overview. String diagrams are the core data structure of DisCoPy, they allow to reason about computation at a high level of abstraction. We show how they can encode both grammatical structures and quantum circuits, but also logical formulae, neural networks or arbitrary Python code. Monoidal functors allow to translate these abstract diagrams into concrete computation, interfacing with optimised task-specific libraries. The second chapter uses DisCopy to implement QNLP models as parameterised functors from grammar to quantum circuits. It gives a first proof-of-concept for the more general concept of functorial learning: generalising machine learning from functions to functors by learning from diagram-like data. In order to learn optimal functor parameters via gradient descent, we introduce the notion of diagrammatic differentiation: a graphical calculus for computing the gradients of parameterised diagrams.

==> discopy/__init__.py <==
""" DisCoPy """

from discopy import (
    cat,
    monoidal,
    rigid,
    pivotal,
    braided,
    symmetric,
    tortile,
    compact,
    closed,
    hypergraph,
    python,
    matrix,
    tensor,
    drawing)


==> discopy/biproduct.py <==
from __future__ import annotations
from contextlib import contextmanager

from discopy import monoidal
from discopy.sugar import dataclass, product, inductive
from discopy.cat import Category
from discopy.matrix import Matrix
from discopy.monoidal import Ty, Diagram


@dataclass
class FakeInt:
    inside: tuple[Ty, ...] = (Ty(), )

    __index__ = lambda self: len(self.inside)
    __iter__ = property(lambda self: self.inside.__iter__)
    __add__ = lambda self, other: FakeInt(self.inside + other.inside)
    __mul__ = lambda self, other: FakeInt(
        tuple(x0 @ x1 for x0 in self for x1 in other))
    __rmul__ = lambda self, n: FakeInt(n * self.inside)
    __pow__ = lambda self, n: product(n * (self, ), unit=FakeInt())


class Diagram(monoidal.Diagram):
    def __eq__(self, other):
        if isinstance(other, Biproduct):
            return other.inside == [[self]]
        return monoidal.Diagram.__eq__(self, other)

    def direct_sum(self, *others):
        return Biproduct.cast(self).direct_sum(*others)

    __or__ = direct_sum


class Box(monoidal.Box, Diagram):
    cast = Diagram.cast


class Sum(monoidal.Sum, Box):
    id = lambda x: Sum.cast(Diagram.id(x))


Diagram.sum = Sum


class Biproduct(Matrix):
    inside: list[list[Sum]]
    dom: FakeInt
    cod: FakeInt

    dtype = Sum

    def __init__(self, inside, dom, cod):
        self.dom, self.cod, self.inside = dom, cod, [[
            self.dtype.id(x) if val == 1
            else self.dtype.zero(x, y) if val == 0
            else self.dtype.cast(val)
            for y, val in zip(cod, row)] for x, row in zip(dom, inside)]

    @contextmanager
    def fake_multiplication(self, method):
        self.dtype.__mul__ = getattr(self.dtype, method)
        yield
        delattr(self.dtype, "__mul__")

    @classmethod
    def cast(cls, old: Diagram):
        if isinstance(old, cls): return old
        return cls([[old]], FakeInt((old.dom, )), FakeInt((old.cod, )))

    @inductive
    def then(self, other: Biproduct | Diagram) -> Biproduct:
        with self.fake_multiplication("then"):
            return Matrix.then(self, self.cast(other))

    @inductive
    def tensor(self, other: Biproduct | Diagram) -> Biproduct:
        with self.fake_multiplication("tensor"):
            return Matrix.Kronecker(self, self.cast(other))

    @inductive
    def direct_sum(self, other: Biproduct | Diagram) -> Biproduct:
        with self.fake_multiplication("then"):
            return Matrix.direct_sum(self, self.cast(other))

    dagger = lambda self: self.transpose().map(lambda f: f.dagger())
    __or__ = lambda self, other: self.direct_sum(self.cast(other))
    __eq__ = lambda self, other: Matrix.__eq__(self, self.cast(other))


==> discopy/braided.py <==
from typing import Callable

from discopy import monoidal
from discopy.cat import Category
from discopy.monoidal import Ty, Match


class Diagram(monoidal.Diagram):
    def simplify(self):
        for i, ((x, f, _), (y, g, _)) in enumerate(
                zip(self.inside, self.inside[1:])):
            if x == y and isinstance(f, Braid) and f == g[::-1]:
                inside = self.inside[:i] + self.inside[i + 2:]
                return self.cast(Diagram(inside, self.dom, self.cod)).simplify()
        return self

class Box(monoidal.Box, Diagram):
    cast = Diagram.cast

class Braid(Box):
    def __init__(self, x: Ty, y: Ty, is_dagger=False):
        assert len(x) == len(y) == 1
        name = "{}({}, {})[::-1]".format(type(self), y, x)\
            if is_dagger else "{}({}, {})".format(type(self), x, y)
        super().__init__(name, x @ y, y @ x, is_dagger=is_dagger)

    def dagger(self): return Braid(*self.cod, is_dagger=not self.is_dagger)

def hexagon(factory) -> Callable:
    def method(cls, x: Ty, y: Ty) -> Diagram:
        if len(x) == 0: return cls.id(y)
        if len(x) == 1:
            if len(y) == 1: return factory(x[0], y[0])
            return method(cls, x, y[:1]) @ cls.id(y[1:])\
                >> cls.id(y[:1]) @ method(cls, x, y[1:])  # left hexagon equation.
        return cls.id(x[:1]) @ method(cls, x[1:], y)\
            >> method(cls, x[:1], y) @ cls.id(x[1:])  # right hexagon equation.
    return classmethod(method)

Diagram.braid = hexagon(Braid)

def naturality(self: Diagram, i: int, left=True, down=True, braid=None):
    braid = braid or self.braid
    layer, box = self.inside[i], self.inside[i].box
    if left and down:
        source = layer.left[-1] @ box >> braid(layer.left[-1], box.cod)
        target = braid(layer.left[-1], box.dom) >> box @ layer.left[-1]
    elif left: ...
    elif down: ...
    else:
        source = braid(layer.right[0], box.dom) >> box @ layer.right[0]
        target = layer.right[0] @ box >> braid(layer.right[0], box.cod)
    match = Match(top=self[:i] if down else self[:i - len(source) + 1],
                  bottom=self[i + len(source):] if down else self[i + 1:],
                  left=layer.left[:-1] if left else layer.left,
                  right=layer.right if left else layer.right[1:])
    assert self == match.subs(source)
    return match.subs(target)

Diagram.naturality = naturality

class Functor(monoidal.Functor):
    dom = cod = Category(Ty, Diagram)

    def __call__(self, other):
        if isinstance(other, Braid) and not other.is_dagger:
            return self.cod.ar.braid(self(other.dom[0]), self(other.dom[1]))
        return super().__call__(other)


==> discopy/cartesian.py <==
from __future__ import annotations

from discopy import symmetric
from discopy.cat import Category
from discopy.symmetric import Ty, hexagon
from discopy.hypergraph import coherence


class Diagram(symmetric.Diagram):
    @classmethod
    def copy(cls, x: Ty, n=2) -> Diagram:
        def factory(a, b, x, _):
            assert a == 1
            return Copy(x, b)
        return coherence(factory).__func__(cls, 1, n, x)

class Box(symmetric.Box, Diagram):
    cast = Diagram.cast

class Swap(symmetric.Swap, Box): pass

Diagram.swap = Diagram.braid = hexagon(Swap)

class Copy(Box):
    def __init__(self, x: Ty, n: int = 2):
        assert len(x) == 1
        super().__init__(name="Copy({}, {})".format(x, n), dom=x, cod=x ** n)

class Functor(symmetric.Functor):
    dom = cod = Category(Ty, Diagram)

    def __call__(self, other):
        if isinstance(other, Copy):
            return self.cod.ar.copy(self(other.dom), len(other.cod))
        return super().__call__(other)


==> discopy/cat.py <==
from __future__ import annotations

from discopy.sugar import (
    dataclass, inductive, Composable, DictOrCallable, FakeDict)


@dataclass
class Ob:
    name: str
    __str__ = lambda self: self.name


@dataclass
class Arrow(Composable):
    inside: tuple[Box, ...]
    dom: Ob
    cod: Ob

    def __eq__(self, other):
        return False if not isinstance(other, Arrow)\
            else other.terms == (self, ) if isinstance(other, Sum)\
            else (self.inside, self.dom, self.cod)\
                == (other.inside, other.dom, other.cod)

    @classmethod
    def cast(cls, old: Arrow) -> Arrow:
        return old if isinstance(old, cls) else cls(old.inside, old.dom, old.cod)

    @classmethod
    def id(cls, x: Ob) -> Arrow:
        return cls.cast(Arrow((), x, x))

    def then(self, *others: Arrow) -> Arrow:
        if any(isinstance(other, Sum) for other in others):
            return self.sum.cast(self).then(*others)
        for f, g in zip((self, ) + others, others): assert f.cod == g.dom
        dom, cod = self.dom, others[-1].cod if others else self.cod
        inside = self.inside + sum([other.inside for other in others], ())
        return self.cast(Arrow(inside, dom, cod))

    def dagger(self):
        inside = tuple(box.dagger() for box in self.inside[::-1])
        return self.cast(Arrow(inside, self.cod, self.dom))

    def __getitem__(self, key: int | slice) -> Arrow:
        if isinstance(key, slice):
            if key.step == -1:
                inside = tuple(box.dagger() for box in self.inside[key])
                return self.cast(Arrow(inside, self.cod, self.dom))
            if (key.step or 1) != 1:
                raise IndexError
            inside = self.inside[key]
            if not inside:
                if (key.start or 0) >= len(self):
                    return self.id(self.cod)
                if (key.start or 0) <= -len(self):
                    return self.id(self.dom)
                return self.id(self.inside[key.start or 0].dom)
            return self.cast(Arrow(inside, inside[0].dom, inside[-1].cod))
        return self.inside[key]

    @classmethod
    def zero(cls, dom: Ob, cod: Ob) -> Arrow:
        return cls.sum((), dom, cod)

    __len__ = lambda self: len(self.inside)
    __str__ = lambda self: ' >> '.join(map(str, self.inside))\
        if self.inside else '{}.id({})'.format(type(self).__name__, self.dom)
    __add__ = lambda self, other: self.sum.cast(self) + other
    __radd__ = lambda self, other: self if not other else self + other
    __lt__ = lambda self, other: hash(self) < hash(other)  # An arbitrary order.


class Box(Arrow):
    cast = Arrow.cast

    def __init__(self, name: str, dom: Ob, cod: Ob, is_dagger=False):
        # This allows sesqui.Ty to subclass both Box and Ob.
        object.__setattr__(self, "name", name)
        self.is_dagger = is_dagger
        super().__init__((self, ), dom, cod)

    def __eq__(self, other):
        if isinstance(other, Box):
            return (self.name, self.dom, self.cod, self.is_dagger)\
                == (other.name, other.dom, other.cod, other.is_dagger)
        return isinstance(other, Arrow) and other.inside == (self, )

    def dagger(self):
        return type(self)(
            self.name, self.cod, self.dom, is_dagger=not self.is_dagger)

    def __repr__(self):
        if self.is_dagger:
            return repr(self.dagger()) + ".dagger()"
        return "Box({}, {}, {})".format(*map(repr, (
            self.name, self.dom, self.cod)))

    __str__ = lambda self: self.name + ("[::-1]" if self.is_dagger else "")
    __hash__ = lambda self: hash(repr(self))


@dataclass
class Category:
    ob: type = Ob
    ar: type = Arrow


class Functor(Composable):
    ob: dictOrCallable[Ob, Ob]
    ar: dictOrCallable[Box, Ar]
    dom: Category = Category(Ob, Arrow)
    cod: Category = Category(Ob, Arrow)

    def __init__(self, ob, ar, dom=None, cod=None):
        dom, cod = dom or type(self).dom, cod or type(self).cod
        ob = ob if hasattr(ob, "__getitem__") else FakeDict(ob)
        ar = ar if hasattr(ar, "__getitem__") else FakeDict(ar)
        self.ob, self.ar, self.dom, self.cod = ob, ar, dom, cod

    def __call__(self, other: Ob | Arrow) -> Ob | Arrow:
        if isinstance(other, Sum):
            unit = self.cod.ar.zero(self(other.dom), self(other.cod))
            return sum([self(f) for f in other.terms], unit)
        if isinstance(other, Bubble):
            method = getattr(self.cod.ar, other.method)
            return method(self(other.diagram)) if other.is_id_on_objects else\
                method(self(other.diagram), self(other.dom), self(other.cod))
        if isinstance(other, Ob): return self.ob[other]
        if isinstance(other, Box) and other.is_dagger:
            return self(other.dagger()).dagger()
        if isinstance(other, Box):
            result = self.ar[other]
            if isinstance(result, self.cod.ar): return result
            # This allows some nice syntactic sugar for the ar mapping.
            return self.cod.ar(result, self(other.dom), self(other.cod))
        if isinstance(other, Arrow):
            base_case = self.cod.ar.id(self(other.dom))
            return base_case.then(*[self(box) for box in other.inside])
        raise TypeError

    @classmethod
    def id(cls, x: Category) -> Functor:
        return cls(lambda obj: obj, lambda box: box, dom=x, cod=x)

    @inductive
    def then(self: Functor, other: Functor) -> Functor:
        assert self.cod == other.dom
        ob, ar = lambda x: other.ob[self.ob[x]], lambda f: other.ar[self.ar[f]]
        return type(self)(ob, ar, self.dom, other.cod)


class Sum(Box):
    def __init__(self, terms: tuple[Arrow, ...], dom: Ob, cod: Ob):
        assert all(f.dom == dom and f.cod == cod for f in terms)
        self.terms, name = terms, "Sum({}, {}, [{}])".format(
            dom, cod, ", ".join(map(str, terms)))
        Box.__init__(self, name, dom, cod)

    def __eq__(self, other):
        if isinstance(other, Sum):
            return (self.dom, self.cod, sorted(self.terms))\
                == (other.dom, other.cod, sorted(other.terms))
        return self.terms == (other, )

    def __add__(self, other):
        if not isinstance(other, Sum): return self + self.cast(other)
        return self.sum(self.terms + other.terms, self.dom, self.cod)

    @classmethod
    def cast(cls, old: cat.Arrow) -> Sum:
        return old if isinstance(old, cls) else cls((old, ), old.dom, old.cod)

    id = lambda x: Sum.cast(Arrow.id(x))

    @inductive
    def then(self, other):
        terms = tuple(f.then(g) for f in self.terms for g in self.cast(other).terms)
        return type(self)(terms, self.dom, other.cod)

    def dagger(self):
        return type(self)(tuple(f.dagger() for f in self.terms), self.cod, self.dom)


class Bubble(Box):
    method = "bubble"

    def __init__(self, diagram: Arrow, dom=None, cod=None, **params):
        self.diagram = diagram
        self.method = params.pop("method", type(self).method)
        name = "Bubble({}, {}, {})".format(diagram, dom, cod)
        dom, cod = dom or diagram.dom, cod or diagram.cod
        super().__init__(name, dom, cod, **params)

    def dagger(self):
        return type(self)(
            self.diagram, self.dom, self.cod, is_dagger=not self.is_dagger)

    @property
    def is_id_on_objects(self):
        return self.dom == self.diagram.dom and self.cod == self.diagram.cod


Arrow.sum, Arrow.bubble = Sum, lambda self, **kwargs: Bubble(self, **kwargs)


==> discopy/closed.py <==
from __future__ import annotations

from discopy import monoidal
from discopy.cat import Category


class Ty(monoidal.Ty):
    @classmethod
    def cast(cls, old: monoidal.Ty) -> Ty:
        return old[0] if len(old) == 1 and isinstance(old[0], Exp) else cls(old)

    def __pow__(self, other):
        return Exp(self, other) if isinstance(other, Ty)\
            else super().__pow__(other)

class Exp(Ty):
    cast = Ty.cast

    def __init__(self, base, exponent):
        self.base, self.exponent = base, exponent
        super().__init__(inside=(self, ))

    def __eq__(self, other):
        return isinstance(other, type(self))\
            and (self.base, self.exponent) == (other.base, other.exponent)

    __str__ = lambda self: "({} ** {})".format(self.base, self.exponent)
    __repr__ = lambda self: "Exp({}, {})".format(
        repr(self.base), repr(self.exponent))

class Over(Exp):
    __str__ = lambda self: "({} << {})".format(self.base, self.exponent)
    __repr__ = lambda self: super().__repr__().replace("Exp", "Over")

class Under(Exp):
    __str__ = lambda self: "({} >> {})".format(self.exponent, self.base)
    __repr__ = lambda self: super().__repr__().replace("Exp", "Under")

Ty.__lshift__ = lambda self, other: Over(self, other)
Ty.__rshift__ = lambda self, other: Under(other, self)

class Diagram(monoidal.Diagram):
    curry = lambda self, n=1, left=True: Curry(self, n, left)

    @staticmethod
    def ev(base: Ty, exponent: Ty, left=True) -> Ev:
        return Ev(base << exponent if left else exponent >> base)

    def uncurry(self: Diagram, left=True) -> Diagram:
        base, exponent = self.cod.base, self.cod.exponent
        return self @ exponent >> Ev(base << exponent) if left\
            else exponent @ self >> Ev(exponent >> base)

class Box(monoidal.Box, Diagram):
    cast = Diagram.cast

class Ev(Box):
    def __init__(self, x: Exp):
        self.base, self.exponent = x.base, x.exponent
        self.left = isinstance(x, Over)
        dom, cod = (x @ self.exponent, self.base) if self.left\
            else (self.exponent @ x, self.base)
        super().__init__("Ev" + str(x), dom, cod)

class Curry(Box):
    def __init__(self, diagram: Diagram, n=1, left=True):
        self.diagram, self.n, self.left = diagram, n, left
        name = "Curry({}, {}, {})".format(diagram, n, left)
        if left:
            dom = diagram.dom[:len(diagram.dom) - n]
            cod = diagram.cod << diagram.dom[len(diagram.dom) - n:]
        else: dom, cod = diagram.dom[n:], diagram.dom[:n] >> diagram.cod
        super().__init__(name, dom, cod)

Diagram.over, Diagram.under, Diagram.exp = map(staticmethod, (Over, Under, Exp))

class Functor(monoidal.Functor):
    dom = cod = Category(Ty, Diagram)

    def __call__(self, other):
        for cls, attr in [(Over, "over"), (Under, "under"), (Exp, "exp")]:
            if isinstance(other, cls):
                method = getattr(self.cod.ar, attr)
                return method(self(other.base), self(other.exponent))
        if isinstance(other, Curry):
            return self.cod.ar.curry(
                self(other.diagram), len(self(other.cod.exponent)), other.left)
        if isinstance(other, Ev):
            return self.cod.ar.ev(
                self(other.base), self(other.exponent), other.left)
        return super().__call__(other)


==> discopy/compact.py <==
from discopy import symmetric, tortile
from discopy.cat import Category
from discopy.tortile import Ty, hexagon, nesting


class Diagram(symmetric.Diagram, tortile.Diagram):
    def trace(self, n=1):
        return self.dom[:-n] @ self.caps(self.dom[-n:], self.dom[-n:].r)\
            >> self @ self.dom[-n:].r\
            >> self.cod[:-n] @ self.cups(self.cod[-n:], self.cod[-n:].r)

class Box(symmetric.Box, tortile.Box, Diagram):
    cast = Diagram.cast

class Cup(tortile.Cup, Box): pass

class Cap(tortile.Cap, Box): pass

class Swap(symmetric.Swap, tortile.Braid, Box): pass

Diagram.braid = Diagram.swap = hexagon(Swap)
Diagram.cups, Diagram.caps = nesting(Cup), nesting(Cap)

class Functor(symmetric.Functor, tortile.Functor):
    dom = cod = Category(Ty, Diagram)

    def __call__(self, other):
        if isinstance(other, Swap):
            return symmetric.Functor.__call__(self, other)
        return tortile.Functor.__call__(self, other)


==> discopy/drawing.py <==
from networkx import Graph

from discopy.sugar import dataclass
from discopy.monoidal import Ty, Diagram, Box, Encoding


@dataclass
class Node:
    kind: str
    label: object  #: Ty | Box
    i: int
    j: int


def diagram2graph(diagram: Diagram) -> Graph:
    graph = Graph()
    scan = [Node('dom', x, i, -1) for i, x in enumerate(diagram.dom)]
    graph.add_edges_from(zip(scan, scan))
    for j, (left, box, _) in enumerate(diagram.inside):
        box_node = Node('box', box, -1, j)
        dom_nodes = [Node('dom', x, i, j) for i, x in enumerate(box.dom)]
        cod_nodes = [Node('cod', x, i, j) for i, x in enumerate(box.cod)]
        graph.add_edges_from(zip(scan[len(left): len(left @ box.dom)], dom_nodes))
        graph.add_edges_from(zip(dom_nodes, len(box.dom) * [box_node]))
        graph.add_edges_from(zip(len(box.cod) * [box_node], cod_nodes))
        scan = scan[:len(left)] + cod_nodes + scan[len(left @ box.dom):]
    graph.add_edges_from(zip(scan, [
        Node('cod', x, i, len(diagram)) for i, x in enumerate(diagram.cod)]))
    return graph


Embedding = dict[Node, tuple[float, float]]
PlaneGraph = tuple[Graph, Embedding]


def make_space(pos: Embedding, scan: list[Node], box: Box, off: int
        ) -> tuple[Embedding, float]:
    if not scan:
        return pos, 0
    half_width = len(box.cod[:-1]) / 2 + 1
    if not box.dom:
        if not off:
            x_pos = pos[scan[0]][0] - half_width
        elif off == len(scan):
            x_pos = pos[scan[-1]][0] + half_width
        else:
            right = pos[scan[off + len(box.dom)]][0]
            x_pos = (pos[scan[off - 1]][0] + right) / 2
    else:
        right = pos[scan[off + len(box.dom) - 1]][0]
        x_pos = (pos[scan[off]][0] + right) / 2
    if off and pos[scan[off - 1]][0] > x_pos - half_width:
        limit = pos[scan[off - 1]][0]
        pad = limit - x_pos + half_width
        for node, position in pos.items():
            if position[0] <= limit:
                pos[node] = (pos[node][0] - pad, pos[node][1])
    if off + len(box.dom) < len(scan)\
            and pos[scan[off + len(box.dom)]][0] < x_pos + half_width:
        limit = pos[scan[off + len(box.dom)]][0]
        pad = x_pos + half_width - limit
        for node, position in pos.items():
            if position[0] >= limit:
                pos[node] = (pos[node][0] + pad, pos[node][1])
    return pos, x_pos


def draw(self: Diagram) -> PlaneGraph:
    graph = diagram2graph(self)
    box_nodes = [Node('box', box, -1, j) for j, box in enumerate(self.boxes)]
    dom_nodes = scan = [Node('dom', x, i, -1) for i, x in enumerate(self.dom)]
    position = {node: (i, -1) for i, node in enumerate(dom_nodes)}
    for j, (left, box, _) in enumerate(self.inside):
        box_node = Node('box', box, -1, j)
        position, left_of_box = make_space(position, scan, box, len(left))
        position[box_node] = (
            left_of_box + max(len(box.dom), len(box.cod)) / 2, j)
        for i, x in enumerate(box.dom):
            cod_node, = filter(lambda node: node.kind != "box",
                               graph.neighbors(Node('dom', x, i, j)))
            position[Node('dom', x, i, j)] = (position[cod_node][0], j - .1)
        for i, x in enumerate(box.cod):
            position[Node('cod', x, i, j)] = (left_of_box + i, j + .1)
        box_cod_nodes = [Node('cod', x, i, j) for i, x in enumerate(box.cod)]
        scan = scan[:len(left)] + box_cod_nodes + scan[len(left @ box.dom):]
    for i, x in enumerate(self.cod):
        cod_node = Node('cod', x, i, len(self))
        position[cod_node] = (position[scan[i]][0], len(self))
    return graph, position


def graph2diagram(graph: Graph, position: Embedding) -> Diagram:
    dom = Ty().tensor(*[node.label for node in graph.nodes
                        if node.kind == 'dom' and node.j == -1])
    boxes = [node.label for node in graph.nodes if node.kind == 'box']
    scan, offsets = [Node('dom', x, i, -1) for i, x in enumerate(dom)], []
    for j, box in enumerate(boxes):
        left_of_box = position[Node('dom', box.dom[0], 0, j)][0]\
            if box.dom else position[Node('box', box, -1, j)][0]
        offset = len([node for node in scan if position[node][0] < left_of_box])
        box_cod_nodes = [Node('cod', x, i, j) for i, x in enumerate(box.cod)]
        scan = scan[:offset] + box_cod_nodes + scan[offset + len(box.dom):]
        offsets.append(offset)
    return Diagram.decode(Encoding(dom, list(zip(boxes, offsets))))


==> discopy/hypergraph.py <==
from discopy import symmetric
from discopy.rigid import nesting
from discopy.symmetric import Ty, Diagram, Box


class Spider(Box):
    def __init__(self, a: int, b: int, x: Ty, phase=None):
        assert len(x) == 1
        self.object, self.phase = x, phase or 0
        name = "Spider({})".format(', '.join(map(str, (a, b, x, phase))))
        super().__init__(name, dom=x ** a, cod=x ** b)

    def dagger(self):
        a, b, x = len(self.cod), len(self.dom), self.object
        phase = None if self.phase is None else -self.phase
        return Spider(a, b, x, phase)


def coherence(factory):
    def method(cls, a: int, b: int, x: Ty, phase=None) -> Diagram:
        if len(x) == 0 and phase is None: return cls.id(x)
        if len(x) == 1: return factory(a, b, x, phase)
        if phase is not None:  # Coherence for phase shifters.
            shift = cls.tensor(*[factory(1, 1, obj, phase) for obj in x])
            return method(cls, a, 1, x) >> shift >> method(cls, 1, b, x)
        if (a, b) in [(1, 0), (0, 1)]: # Coherence for (co)units.
            return cls.tensor(*[factory(a, b, obj) for obj in x])
        # Coherence for binary (co)products.
        if (a, b) in [(1, 2), (2, 1)]:
            spiders, braids = (
                factory(a, b, x[0], phase) @ method(cls, a, b, x[1:], phase),
                x[0] @ cls.braid(x[0], x[1:]) @ x[1:])
            return spiders >> braids if (a, b) == (1, 2) else braids >> spiders
        if a == 1:  # We can now assume b > 2.
            return method(cls, 1, b - 1, x)\
                >> method(cls, 1, 2, x) @ (x ** (b - 2))
        if b == 1:  # We can now assume a > 2.
            return method(cls, 2, 1, x) @ (x ** (a - 2))\
                >> method(cls, a - 1, 1, x)
        return method(cls, a, 1, x) >> method(cls, 1, b, x)
    return classmethod(method)


Diagram.spiders = coherence(Spider)
Diagram.cups = nesting(lambda x, _: Spider(0, 2, x))
Diagram.caps = nesting(lambda x, _: Spider(2, 0, x))


class Functor(symmetric.Functor):
    def __call__(self, other):
        if isinstance(other, Spider):
            a, b = len(other.dom), len(other.cod)
            x, phase = other.object, other.phase
            return self.cod.ar.spiders(a, b, self(x), phase)
        return super().__call__(other)


==> discopy/matrix.py <==
from __future__ import annotations
import math
from numbers import Number
from numpy import isclose

from discopy.sugar import dataclass, inductive, Composable, Tensorable


class Matrix(Composable, Tensorable):
    dtype = int

    dom: int
    cod: int
    inside: list[list[dtype]]

    def __class_getitem__(cls, dtype: type):
        class C(cls): pass
        C.dtype = dtype
        C.__name__ = C.__qualname__ = "{}[{}]".format(
            cls.__name__, dtype.__name__)
        return C

    def __init__(self, inside: list[list[dtype]], dom: int, cod: int):
        self.inside, self.dom, self.cod =\
            [list(map(self.dtype, row)) for row in inside], dom, cod

    def __eq__(self, other):
        if not isinstance(other, Matrix):
            return self.dom == self.cod == 1 and self.inside[0][0] == other
        return (self.dtype, self.inside, self.dom, self.cod)\
            == (other.dtype, other.inside, other.dom, other.cod)

    def is_close(self, other):
        if not isinstance(other, Matrix):
            assert self.dom == self.cod == 1
            return isclose(self.inside[0][0], other)
        assert self.dom == other.dom and self.cod == other.cod
        return all(all(isclose(x, y) for x, y in zip(self_row, other_row))
                   for self_row, other_row in zip(self.inside, other.inside))

    @classmethod
    def id(cls, x: int) -> Matrix:
        return cls([[i == j for i in range(x)] for j in range(x)], x, x)

    @inductive
    def then(self, other: Matrix) -> Matrix:
        assert self.dtype == other.dtype and self.cod == other.dom
        inside = [[sum(
            self.inside[i][j] * other.inside[j][k] for j in range(other.dom))
            for k in range(other.cod)] for i in range(self.dom)]
        return type(self)(inside, self.dom, other.cod)

    def __getitem__(self, key: int | tuple[int, ...]) -> Matrix:
        key = key if isinstance(key, tuple) else (key, )
        inside = [[self.inside[i][j] for i in key for j in range(self.cod)]]\
            if len(key) == 1 else [[self.inside[i][j] for i, j in [key]]]
        dom, cod = 1, self.cod if len(key) == 1 else 1
        return type(self)(inside, dom, cod)

    def transpose(self) -> Matrix:
        inside = [[self.inside[j][i] for j in range(self.dom)]
                                     for i in range(self.cod)]
        return type(self)(inside, self.cod, self.dom)

    def map(self, func: Callable[[Number], Number]) -> Matrix:
        inside = [list(map(func, row)) for row in self.inside]
        return type(self)(inside, self.dom, self.cod)

    def conjugate(self) -> Matrix:
        return self.map(lambda x: x.conjugate())

    def dagger(self) -> Matrix:
        return self.conjugate().transpose()

    def __radd__(self, other: Number) -> Matrix:
        assert self.dom == self.cod == 1
        return self.inside[0][0] + other

    def __add__(self, other: Matrix) -> Matrix:
        inside = [[x + y for x, y in zip(u, v)]
                  for u, v in zip(self.inside, other.inside)]
        return type(self)(inside, self.dom, self.cod)

    @classmethod
    def zero(cls, dom: int, cod: int) -> Matrix:
        return cls([[0 for _ in range(cod)] for _ in range(dom)], dom, cod)

    @inductive
    def direct_sum(self, other: Matrix) -> Matrix:
        dom, cod = self.dom + other.dom, self.cod + other.cod
        left, right = (len(m.inside[0]) if m.inside else 0 for m in (self, other))
        inside = [row + right * [0] if i < len(self.inside) else left * [0] + row
                  for i, row in enumerate(self.inside + other.inside)]
        return type(self)(inside, dom, cod)

    @inductive
    def Kronecker(self, other: Matrix) -> Matrix:
        dom, cod = self.dom * other.dom, self.cod * other.cod
        inside = [[self.inside[i_dom][i_cod] * other.inside[j_dom][j_cod]
            for i_cod in range(self.cod) for j_cod in range(other.cod)]
            for i_dom in range(self.dom) for j_dom in range(other.dom)]
        return type(self)(inside, dom, cod)

    @classmethod
    def copy(cls, x: int, n: int) -> Matrix:
        inside = [[i + int(j % n * x) == j for j in range(n * x)] for i in range(x)]
        return cls(inside, x, n * x)

    @classmethod
    def merge(cls, x: int, n: int) -> Matrix:
        return cls.copy(x, n).dagger()

    @classmethod
    def basis(cls, x: int, i: int) -> Matrix:
        return cls([[i == j for j in range(x)]], x ** 0, x)

    tensor = direct_sum

    def repeat(self):
        assert self.dtype is bool and self.dom == self.cod
        return sum(
            Matrix.id(self.dom).then(*n * [self]) for n in range(self.dom + 1))

    def trace(self, n=1):
        assert self.dtype is bool
        A, B, C, D = (row >> self >> column
                      for row in [self.id(self.dom - n) @ self.unit(n),
                                  self.unit(self.dom - n) @ self.id(n)]
                      for column in [self.id(self.cod - n) @ self.discard(n),
                                     self.discard(self.cod - n) @ self.id(n)])
        return A + (B >> D.repeat() >> C)


for converter in (bool, int, float, complex):
    # Downcasting a 1 by 1 Matrix to a scalar.
    def method(self, converter=converter):
        assert self.dom == self.cod == 1
        return converter(self.inside[0][0])
    setattr(Matrix, "__{}__".format(converter.__name__), method)


==> discopy/monoidal.py <==
from __future__ import annotations

from discopy import cat
from discopy.cat import Ob, Category
from discopy.sugar import dataclass, inductive, Tensorable


class Ty(Ob):
    def __init__(self, inside: Optional[tuple[Ob | str, ...]] = ()):
        self.inside = tuple(x if isinstance(x, Ob) else Ob(x) for x in inside)
        name = ' @ '.join(map(str, inside)) if inside\
            else "{}()".format(type(self).__name__)
        super().__init__(name)

    def tensor(self, *others: Ty) -> Ty:
        if all(isinstance(other, Ty) for other in others):
            inside = self.inside + sum([other.inside for other in others], ())
            return self.cast(inside)
        return NotImplemented  # This will allow whiskering on the left.

    def __getitem__(self, key):
        if isinstance(key, slice):
            return self.cast(self.inside[key])
        return self.cast((self.inside[key], ))

    __matmul__ = __add__ = tensor
    __pow__ = lambda self, n: self.cast(n * self.inside)
    __len__ = lambda self: len(self.inside)
    __repr__ = lambda self: "{}({})".format(
        type(self).__name__, ', '.join(map(repr, self.inside)))

    cast = classmethod(lambda cls, inside: cls(inside))


class Layer(cat.Box):
    def __init__(self, left: Ty, box: Box, right: Ty):
        self.left, self.box, self.right = left, box, right
        name = ("{} @ ".format(left) if left else "") + box.name\
            + (" @ {}".format(right) if right else "")
        dom, cod = left @ box.dom @ right, left @ box.cod @ right
        super().__init__(name, dom, cod)

    def __matmul__(self, other: Ty) -> Layer:
        return Layer(self.left, self.box, self.right @ other)

    def __rmatmul__(self, other: Ty) -> Layer:
        return Layer(other @ self.left, self.box, self.right)

    @classmethod
    def cast(cls, old: Box) -> Layer:
        return cls(old.dom[:0], old, old.dom[len(old.dom):])

    __repr__ = lambda self: "Layer({}, {}, {})".format(
        *map(repr, [self.left, self.box, self.right]))

    def __iter__(self): yield self.left; yield self.box; yield self.right

    def dagger(self) -> Layer:
        return Layer(self.left, self.box.dagger(), self.right)


@dataclass
class Encoding:
    dom: Ty
    boxes_and_offsets: tuple[tuple[Box, int], ...]


@dataclass
class Match:
    top: Diagram
    bottom: Diagram
    left: Ty
    right: Ty

    def subs(self, target):
        return self.top >> self.left @ target @ self.right >> self.bottom


class Diagram(cat.Arrow, Tensorable):
    inside: tuple[Layer, ...]
    dom: Ty
    cod: Ty

    @inductive
    def tensor(self, other: Diagram) -> Diagram:
        if isinstance(other, Sum):
            self.sum.cast(self).tensor(other)
        layers = tuple(layer @ other.dom for layer in self.inside)\
            + tuple(self.cod @ layer for layer in other.inside)
        dom, cod = self.dom @ other.dom, self.cod @ other.cod
        return self.cast(Diagram(layers, dom, cod))

    def interchange(self, i: int, left=False) -> Diagram: ...
    def normal_form(self, left=False) -> Diagram: ...
    def draw(self, **params): ...

    @property
    def boxes(self) -> tuple[Diagram]:
        return tuple(box for _, box, _ in self.inside)

    @property
    def offsets(self) -> tuple[int]:
        return tuple(len(left) for left, _, _ in self.inside)

    def encode(self) -> Encoding:
        return Encoding(self.dom, tuple(zip(self.boxes, self.offsets)))

    @staticmethod
    def decode(encoding: Encoding) -> Diagram:
        diagram = Diagram.id(encoding.dom)
        for box, offset in encoding.boxes_and_offsets:
            left, right =\
                diagram.cod[:offset], diagram.cod[offset + len(box.dom):]
            diagram >>= left @ box @ right
        return diagram

    def match(self, pattern: Diagram) -> Iterator[Match]:
        for i in range(len(self) - len(pattern) + 1):
            for j in range(len(self[i].dom) + 1):
                match = Match(
                    self[:i], self[i + len(pattern):],
                    self[i].dom[:j], self[i].dom[j + len(pattern.dom):])
                well_typed =\
                    match.top.cod == match.left @ pattern.dom @ match.right and\
                    match.left @ pattern.cod @ match.right == match.bottom.dom
                if well_typed and self == match.subs(pattern): yield match

    def draw(self):
        import networkx
        from matplotlib import pyplot as plt
        from discopy.drawing import draw
        graph, position = draw(self)
        networkx.draw(graph, position,
                      labels={node: node.label for node in graph.nodes})
        plt.show()


class Box(cat.Box, Diagram):
    def __init__(self, name: str, dom: Ty, cod: Ty, **params):
        cat.Box.__init__(self, name, dom, cod, **params)
        Diagram.__init__(self, (Layer.cast(self), ), dom, cod)

    def __eq__(self, other):
        if isinstance(other, Box):
            return cat.Box.__eq__(self, other)
        if isinstance(other, Diagram):
            return other.inside == (Layer.cast(self), )
        return False

    __hash__ = cat.Box.__hash__
    cast = Diagram.cast


class Functor(cat.Functor):
    dom = cod = Category(Ty, Diagram)

    def __call__(self, other : Ty | Diagram) -> Ty | Diagram:
        if isinstance(other, Ty):
            return sum([self(obj) for obj in other.inside], self.cod.ob())
        if isinstance(other, Ob):
            result = self.ob[self.dom.ob((other, ))]
            dtype = getattr(self.cod.ob, "__origin__", self.cod.ob)
            return result if isinstance(result, dtype)\
                else self.cod.ob((result, ))  # Syntactic sugar for {x: n}.
        if isinstance(other, Layer):
            return self(other.left) @ self(other.box) @ self(other.right)
        return super().__call__(other)


class Sum(cat.Sum, Box):
    id = lambda x: Sum.cast(Diagram.id(x))

    @inductive
    def tensor(self, other: Sum) -> Sum:
        terms = tuple(f @ g for f in self.terms for g in self.cast(other).terms)
        return type(self)(terms, self.dom @ other.dom, self.cod @ other.cod)


class Bubble(cat.Bubble, Box):
    pass


Diagram.bubble = lambda self, **kwargs: Bubble(self, **kwargs)
Diagram.sum = Sum


==> discopy/pivotal.py <==
from discopy import rigid
from discopy.cat import Category
from discopy.rigid import nesting


class Ob(rigid.Ob):
    l = r = property(lambda self: self.cast(Ob(self.name, (self.z + 1) % 2)))

class Ty(rigid.Ty, Ob):
    def __init__(self, inside=()):
        rigid.Ty.__init__(self, inside=tuple(map(Ob.cast, inside)))

class Diagram(rigid.Diagram): pass

class Box(rigid.Box, Diagram):
    cast = Diagram.cast

class Cup(rigid.Cup, Box):
    def dagger(self):
        return Cap(self.dom[0], self.dom[1])

class Cap(rigid.Cap, Box):
    def dagger(self):
        return Cup(self.cod[0], self.cod[1])

Diagram.cups, Diagram.caps = nesting(Cup), nesting(Cap)

class Functor(rigid.Functor):
    dom = cod = Category(Ty, Diagram)


==> discopy/python.py <==
from __future__ import annotations

from discopy import cat
from discopy.cat import Category
from discopy.sugar import dataclass, inductive, Callable, Composable, Tensorable


Ty = tuple[type, ...]

tuplify = lambda stuff: stuff if isinstance(stuff, tuple) else (stuff, )
untuplify = lambda stuff: stuff[0] if len(stuff) == 1 else stuff
is_tuple = lambda typ: getattr(typ, "__origin__", None) is tuple


def exp(base: Ty, exponent: Ty) -> Ty:
    return (Callable[exponent, tuple[base]], )


@dataclass
class Function(Composable, Tensorable):
    inside: Callable
    dom: Ty
    cod: Ty

    @classmethod
    def id(cls, dom: type) -> Function:
        return cls(lambda *xs: untuplify(xs), dom, dom)

    @inductive
    def then(self, other: Function) -> Function:
        assert self.cod == other.dom
        inside = lambda *args: other(*tuplify(self(*args)))
        return Function(inside, self.dom, other.cod)

    def __call__(self, *xs):
        return self.inside(*xs)

    @inductive
    def tensor(self, other: Function) -> Function:
        def inside(*xs):
            left, right = xs[:len(self.dom)], xs[len(self.dom):]
            return untuplify(tuplify(self(*left)) + tuplify(other(*right)))
        return Function(inside, self.dom + other.dom, self.cod + other.cod)

    @classmethod
    def swap(cls, x: Ty, y: Ty) -> Function:
        def inside(*xs):
            return untuplify(tuplify(xs)[len(x):] + tuplify(xs)[:len(x)])
        return cls(inside, dom=x + y, cod=y + x)

    braid = swap

    @staticmethod
    def copy(x: Ty, n: int):
        return Function(lambda *xs: n * xs, dom=x, cod=n * x)

    def curry(self, n=1, left=True) -> Function:
        inside = lambda *xs: lambda *ys: self(*(xs + ys) if left else (ys + xs))
        if left:
            dom = self.dom[:len(self.dom) - n]
            cod = exp(self.cod, self.dom[len(self.dom) - n:])
        else: dom, cod = self.dom[n:], exp(self.cod, self.dom[:n])
        return Function(inside, dom, cod)

    @staticmethod
    def ev(base: Ty, exponent: Ty, left=True) -> Function:
        if left:
            inside = lambda f, *xs: f(*xs)
            return Function(inside, exp(base, exponent) + exponent, base)
        inside = lambda *xs: xs[-1](*xs[:-1])
        return Function(inside, exponent + exp(base, exponent), base)

    def uncurry(self, left=True) -> Function:
        base, exponent = self.cod[0].__args__[-1], self.cod[0].__args__[:-1]
        base = tuple(base.__args__) if is_tuple(base) else (base, )
        return self @ exponent >> Function.ev(base, exponent) if left\
            else exponent @ self >> Function.ev(base, exponent, left=False)

    exp = under = over = staticmethod(exp)

    def fix(self, n=1):
        if n > 1: return self.fix().fix(n - 1)
        dom, cod = self.dom[:-1], self.cod
        def inside(*xs, y=None):
            result = self.inside(*xs + (() if y is None else (y, )))
            return y if result == y else inside(*xs, y=result)
        return Function(inside, dom, cod)

    def trace(self, n=1):
        dom, cod, traced = self.dom[:-n], self.cod[:-n], self.dom[-n:]
        fixed = (self >> self.discard(cod) @ traced).fix()
        return self.copy(dom) >> dom @ fixed\
            >> self >> cod @ self.discard(traced)


class Functor(cat.Functor):
    dom = cod = Category(Ty, Function)

    def __call__(self, other):
        if isinstance(other, Function):
            return self.ar[other]
        if isinstance(other, tuple):
            return tuple(map(self, other))
        if isinstance(other, type):
            return self.ob[other]
        raise TypeError


==> discopy/rigid.py <==
from __future__ import annotations

from discopy import cat, monoidal
from discopy.cat import Category
from discopy.sugar import dataclass


@dataclass
class Ob(cat.Ob):
    z: int = 0

    l = property(lambda self: Ob(self.name, self.z - 1))
    r = property(lambda self: Ob(self.name, self.z + 1))

    @classmethod
    def cast(cls, old: cat.Ob) -> Ob:
        return old if isinstance(old, cls) else cls(str(old), z=0)

    def __str__(self):
        return str(self.r) + '.l' if self.z < 0\
            else str(self.l) + '.r' if self.z > 0\
            else self.name


class Ty(monoidal.Ty, Ob):
    def __init__(self, inside=()):
        monoidal.Ty.__init__(self, inside=tuple(map(Ob.cast, inside)))

    l = property(lambda self: type(self)([x.l for x in self.inside[::-1]]))
    r = property(lambda self: type(self)([x.r for x in self.inside[::-1]]))
    __lshift__ = lambda self, other: self @ other.l
    __rshift__ = lambda self, other: self.r @ other


class Diagram(monoidal.Diagram):
    def transpose(self, left=True) -> Diagram:
        if left: ... # Symmetric to the right case.
        return self.caps(self.dom.r, self.dom) @ self.id(self.cod.r)\
            >> self.id(self.dom.r) @ self @ self.id(self.cod.r)\
            >> self.id(self.dom.r) @ self.cups(self.cod, self.cod.r)

    over = staticmethod(lambda base, exponent: base << exponent)
    under = staticmethod(lambda base, exponent: exponent >> base)

    @classmethod
    def ev(cls, base: Ty, exponent: Ty, left=True) -> Diagram:
        return base @ cls.cups(exponent.l, exponent) if left\
            else cls.cups(exponent, exponent.r) @ base

    def curry(self, n=1, left=True) -> Diagram:
        if left:
            base, exponent = self.dom[:n], self.dom[n:]
            return base @ self.caps(exponent, exponent.l) >> self @ exponent.l
        offset = len(self.dom) - n
        base, exponent = self.dom[offset:], self.dom[:offset]
        return self.caps(exponent.r, exponent) @ base >> exponent.r @ self

class Box(monoidal.Box, Diagram):
    cast = Diagram.cast

class Cup(Box):
    def __init__(self, x: Ty, y: Ty):
        assert len(x) == 1 and x == y.l
        super().__init__("Cup({}, {})".format(repr(x), repr(y)), x @ y, x[:0])

class Cap(Box):
    def __init__(self, x: Ty, y: Ty):
        assert len(x) == 1 and x.l == y
        super().__init__("Cap({}, {})".format(repr(x), repr(y)), x[:0], x @ y)


def nesting(factory):
    def method(cls, x: Ty, y: Ty) -> Diagram:
        if len(x) == 0: return cls.id(x[:0])
        if len(x) == 1: return factory(x, y)
        head = factory(x[0], y[-1])
        if head.dom:  # We are nesting cups.
            return x[0] @ method(cls, x[1:], y[:-1]) @ y[-1] >> head
        return head >> x[0] @ method(cls, x[1:], y[:-1]) @ y[-1]
    return classmethod(method)


Diagram.cups, Diagram.caps = nesting(Cup), nesting(Cap)


class Functor(monoidal.Functor):
    dom = cod = Category(Ty, Diagram)

    def __call__(self, other):
        if isinstance(other, Ty) or isinstance(other, Ob) and other.z == 0:
            return super().__call__(other)
        if isinstance(other, Ob):
            if not hasattr(self.cod.ob, 'l' if other.z < 0 else 'r'):
                return self(Ob(other.name, z=0))[::-1]
            return self(other.r).l if other.z < 0 else self(other.l).r
        if isinstance(other, Cup):
            return self.cod.ar.cups(self(other.dom[:1]), self(other.dom[1:]))
        if isinstance(other, Cap):
            return self.cod.ar.caps(self(other.cod[:1]), self(other.cod[1:]))
        return super().__call__(other)


==> discopy/sesqui.py <==
from __future__ import annotations

from discopy import cat, monoidal
from discopy.cat import Category, Functor
from discopy.sugar import (
    dataclass, inductive, DictOrCallable, Composable, Tensorable)
from discopy.monoidal import Match


class Colour(cat.Ob):
    pass

class TyArrow(cat.Arrow, monoidal.Ty):
    @inductive
    def tensor(self, other):
        if isinstance(other, TyArrow):
            return cat.Arrow.then(self, other)
        return NotImplemented  # Allows whiskering on the left.

    __matmul__ = tensor

class Ty(cat.Box, TyArrow):
    cast = TyArrow.cast

class Layer(monoidal.Layer):
    def __init__(self, left: Ty, box: monoidal.Box, right: Ty):
        assert left.cod == box.dom.dom and box.dom.cod == right.dom
        super().__init__(left, box, right)

class Diagram(monoidal.Diagram):
    pass

class Box(monoidal.Box, Diagram):
    def __init__(self, name: str, dom: Ty, cod: Ty):
        assert (dom.dom, dom.cod) == (cod.dom, cod.cod)
        monoidal.Box.__init__(self, name, dom, cod)
        Diagram.__init__(self, (Layer.cast(self), ), dom, cod)

    cast = Diagram.cast

@dataclass
class TwoCategory:
    colours: type = Colour
    ob: type = Ty
    ar: type = Diagram

@dataclass
class TwoFunctor(monoidal.Functor):
    colours: DictOrCallable[Colour, Colour]
    ob: DictOrCallable[Ty, Ty]
    ar: DictOrCallable[Box, Diagram]

    dom: TwoCategory = TwoCategory()
    cod: TwoCategory = TwoCategory()

    def __call__(self, other):
        if isinstance(other, Colour):
            return self.colours[other]
        if isinstance(other, Ty):
            return self.ob[other]
        if isinstance(other, TyArrow):
            base_case = self.cod.ob.id(self(other.dom))
            return base_case.then(*[self(box) for box in other.inside])
        return super().__call__(other)


class Transformation(Composable, Tensorable):
    def __init__(self, inside: Callable, dom: Functor, cod: Functor):
        assert (dom.dom, dom.cod) == (cod.dom, cod.cod)
        self.inside, self.dom, self.cod = inside, dom, cod

    @staticmethod
    def id(F: Functor):
        return Transformation(lambda x: F.cod.ar.id(F(x)), dom=F, cod=F)

    @inductive
    def then(self, other: Transformation) -> Transformation:
        return Transformation(lambda x: self(x) >> other(x), self.dom, other.cod)

    @inductive
    def tensor(self, other: Transformation) -> Transformation:
        return self @ other.dom >> self.cod @ other

    def __matmul__(self, other):
        if isinstance(other, Functor):
            return Transformation(
                lambda x: other(self(x)), self.dom >> other, self.cod >> other)
        return self.tensor(other)

    def __rmatmul__(self, other):
        if isinstance(other, Functor):
            return Transformation(
                lambda x: self(other(x)), other >> self.dom, other >> self.cod)
        raise TypeError

    def __call__(self, other: Ty) -> Transformation:
        inside, dom, cod = self.inside(other), self.dom(other), self.cod(other)
        return self.cod.cod.ar(inside, dom, cod)

Cat = TwoCategory(colours=Category, ob=Functor, ar=Transformation)


class Slice(monoidal.Box):
    def __init__(self, rule: Rule, match: Match):
        dom, cod = match.subs(rule.dom), match.subs(rule.cod)
        super().__init__("Slice({}, {})".format(rule, match), dom, cod)

    @classmethod
    def cast(cls, old: Rule) -> Slice:
        x, y = old.dom.dom, old.cod.cod
        top, bottom, left, right = old.id(x), old.id(y), x[:0], y[len(y):]
        return cls(old, Match(top, bottom, left, right))

class Rewrite(Diagram):
    inside: tuple[Slice, ...]
    dom: Diagram
    cod: Diagram

class Rule(monoidal.Box, Rewrite):
    def __init__(self, name: str, dom: Diagram, cod: Diagram):
        monoidal.Box.__init__(self, name, dom, cod)
        Rewrite.__init__(self, (Slice.cast(self), ), dom, cod)


==> discopy/sugar.py <==
import dataclasses
from typing import Callable


def dataclass(cls):
    return dataclasses.dataclass(eq=True, frozen=True)(cls)


def product(x, unit=1):
    return unit if not x else product(x[1:], x[0] * unit)


def inductive(method):
    def result(self, *others):
        if not others: return self
        if len(others) == 1: return method(self, others[0])
        if len(others) > 1: return result(method(self, others[0]), *others[1:])
    return result


class Composable:
    __rshift__ = __llshift__ = lambda self, other: self.then(other)
    __lshift__ = __lrshift__ = lambda self, other: other.then(self)


class Tensorable:
    @classmethod
    def whisker(cls, other):
        return other if isinstance(other, Tensorable) else cls.id(other)

    __matmul__ = lambda self, other: self.tensor(self.whisker(other))
    __rmatmul__ = lambda self, other: self.whisker(other).tensor(self)


class DictOrCallable:
    def __class_getitem__(_, source, target):
        return dict[source, target] | Callable[[source], target]


@dataclass
class FakeDict:
    inside: Callable
    __getitem__ = lambda self, key: self.inside(key)


==> discopy/symmetric.py <==
from discopy import braided
from discopy.cat import Category
from discopy.braided import Ty, Braid, hexagon


class Diagram(braided.Diagram):
    pass

class Box(braided.Box, Diagram):
    cast = Diagram.cast

class Swap(Braid, Box):
    def dagger(self):
        return Swap(*self.cod)

Diagram.braid = Diagram.swap = hexagon(Swap)

class Functor(braided.Functor):
    dom = cod = Category(Ty, Diagram)

    def __call__(self, other):
        if isinstance(other, Swap):
            return self.cod.ar.swap(self(other.dom[0]), self(other.dom[1]))
        return super().__call__(other)


==> discopy/tensor.py <==
from __future__ import annotations

from discopy.sugar import Tensorable, inductive, product
from discopy.matrix import Number, Matrix


class Tensor(Matrix):
    inside: list[list[Number]]
    dom: tuple[int, ...]
    cod: tuple[int, ...]

    def downgrade(self) -> Matrix:
        return Matrix[self.dtype](
            self.inside, product(self.dom), product(self.cod))

    @classmethod
    def id(cls, x: tuple[int, ...]) -> Tensor:
        return cls(Matrix.id(product(x)).inside, x, x)

    @inductive
    def then(self, other: Tensor) -> Tensor:
        inside = Matrix.then(*map(Tensor.downgrade, (self, other))).inside
        return type(self)(inside, self.dom, other.cod)

    @inductive
    def tensor(self, other: Tensor) -> Tensor:
        inside = Matrix.Kronecker(*map(Tensor.downgrade, (self, other))).inside
        return type(self)(inside, self.dom + other.dom, self.cod + other.cod)

    def __getitem__(self, key : int | tuple) -> Tensor:
        if isinstance(key, tuple):
            key = sum(
                key[i] * product(self.dom[i + 1:]) for i in range(len(key)))
        inside = Matrix.__getitem__(self.downgrade(), key).inside
        dom, cod = ((), self.cod) if product(self.dom) == 1 else ((), ())
        return type(self)(inside, dom, cod)

    @classmethod
    def zero(cls, dom: tuple[int, ...], cod: tuple[int, ...]) -> Tensor:
        return cls([[0 for _ in range(product(cod))]
                    for _ in range(product(dom))], dom, cod)

    def transpose(self) -> Tensor:
        inside = Matrix.transpose(self.downgrade()).inside
        return type(self)(inside, self.cod, self.dom)

    is_close = lambda self, other: self.downgrade().is_close(other.downgrade())

    @classmethod
    def swap(cls, x: tuple[int, ...], y: tuple[int, ...]) -> Tensor:
        inside = [[(i0, j0) == (i1, j1)
            for j0 in range(product(y)) for i0 in range(product(x))]
            for i1 in range(product(x)) for j1 in range(product(y))]
        return cls(inside, dom=x + y, cod=y + x)

    @classmethod
    def spider(cls, a: int, b: int, n: int, phase=None) -> Tensor:
        phase = phase or n * [1]
        inside = [[sum(phase)]] if not a and not b\
            else [[phase[xs[0]] for xs in itertools.product(*b * [range(n)])
                   if all(x == xs[0] for x in xs)]]\
            if not a else cls.spider([], a + b, n).inside
        return cls(inside, dom=a * [n], cod=b * [n])

    braid = swap


for attr in ("__bool__", "__int__", "__float__", "__complex__"):
    setattr(Tensor, attr, lambda self: getattr(self.downgrade(), attr)())


Tensor.cups = classmethod(lambda cls, x, y: cls(
    [[i == j] for i in range(product(x)) for j in range(product(y))], x + y, ()))
Tensor.caps = classmethod(lambda cls, x, y: cls(
    [[i == j for i in range(product(x)) for j in range(product(y))]], (), x + y))


==> discopy/tortile.py <==
from discopy import braided, pivotal
from discopy.cat import Category
from discopy.rigid import nesting
from discopy.pivotal import Ty
from discopy.braided import hexagon

class Diagram(pivotal.Diagram, braided.Diagram): pass

class Box(pivotal.Box, braided.Box, Diagram):
    cast = Diagram.cast

class Cup(pivotal.Cup, Box): pass

class Cap(pivotal.Cap, Box): pass

class Braid(braided.Braid, Box): pass

Diagram.braid = hexagon(Braid)
Diagram.cups, Diagram.caps = nesting(Cup), nesting(Cap)

class Functor(pivotal.Functor, braided.Functor):
    dom = cod = Category(Ty, Diagram)

    def __call__(self, other):
        if isinstance(other, Braid):
            return braided.Functor.__call__(self, other)
        return pivotal.Functor.__call__(self, other)


==> discopy/traced.py <==
from discopy import symmetric
from discopy.cat import Category
from discopy.symmetric import Ty


class Diagram(symmetric.Diagram):
    def trace(self, n=1):
        return Trace(self, n)

class Box(symmetric.Box, Diagram):
    cast = Diagram.cast

class Trace(Box):
    def __init__(self, diagram: Diagram, n=1):
        self.diagram, name = diagram, "Trace({}, {})".format(diagram, n)
        super().__init__(name, diagram.dom[:-n], diagram.cod[:-n])

class Functor(symmetric.Functor):
    dom = cod = Category(Ty, Diagram)

    def __call__(self, other):
        if isinstance(other, Trace):
            n = len(self(other.diagram.dom)) - len(self(other.dom))
            return self.cod.ar.trace(self(other.diagram), n)
        return super().__call__(other)


==> setup.py <==
"""
Setup discopy package.
"""

if __name__ == '__main__':  # pragma: no cover
    from setuptools import setup, find_packages

    setup(name='discopy',
          version="THESIS",
          package_dir={'discopy': 'discopy'},
          description='Distributional Compositional Python',
          long_description=open("README.md", "r").read(),
          long_description_content_type="text/markdown",
          url='https://github.com/toumix/discopy',
          author='Alexis Toumi',
          author_email='alexis.toumi@cs.ox.ac.uk',
          python_requires='>=3',
          )


==> test/__init__.py <==
""" DisCoPy tests """


==> test/test_biproduct.py <==
from discopy.biproduct import *


def test_conditional():
    unit = FakeInt()
    true = Biproduct.copy(unit, 2)\
        >> (Biproduct.id(unit) | Biproduct.zero(unit, unit))
    false = Biproduct.copy(unit, 2)\
        >> (Biproduct.zero(unit, unit) | Biproduct.id(unit))

    x, y = Ty('x'), Ty('y')
    f, g = Box('f', x, y), Box('g', x, y)
    conditional = (f | g) >> Biproduct.merge(FakeInt((y, )), 2)

    assert true @ FakeInt((x, )) >> conditional == f\
        and false @ FakeInt((x, )) >> conditional == g


==> test/test_braided.py <==
from discopy.braided import *


x, y, z = map(Ty, "xyz")
a, b = Ty('a'), Ty('b')
f = Box('f', a, b)

def test_hexagon():
    assert Diagram.braid(x, y @ z) == Braid(x, y) @ z >> y @ Braid(x, z)
    assert Diagram.braid(x @ y, z) == x @ Braid(y, z) >> Braid(x, z) @ y


def test_simplify():
    assert (Diagram.braid(x, y @ z) >> Diagram.braid(x, y @ z)[::-1]).simplify()\
        == Diagram.id(x @ y @ z)\
        == (Diagram.braid(y @ z, x)[::-1] >> Diagram.braid(y @ z, x)).simplify()


def test_naturality():
    for braid in [
            Diagram.braid, (lambda x, y: Diagram.braid(y, x)[::-1])]:
        source, target = x @ f >> braid(x, b), braid(x, a) >> f @ x
        assert source.naturality(0, braid=braid) == target
        assert target.naturality(1, left=False, down=False, braid=braid) == source


==> test/test_cartesian.py <==
from __future__ import annotations

from discopy import *
from discopy.python import *
from discopy.sugar import *
from discopy.cartesian import *


@dataclass
class Dict(Composable, Tensorable):
    inside: dict[int, int]
    dom: int
    cod: int

    __getitem__ = lambda self, key: self.inside[key]

    @staticmethod
    def id(x: int = 0): return Dict({i: i for i in range(x)}, x, x)

    @inductive
    def then(self, other: Dict) -> Dict:
        inside = {i: self[other[i]] for i in range(other.cod)}
        return Dict(inside, self.dom, other.cod)

    @inductive
    def tensor(self, other: Dict) -> Dict:
        inside = {i: self[i] for i in range(self.cod)}
        inside.update({
            self.cod + i: self.dom + other[i] for i in range(other.cod)})
        return Dict(inside, self.dom + other.dom, self.cod + other.cod)

    @staticmethod
    def swap(x: int, y: int) -> Dict:
        inside = {i: i + x if i < x else i - x for i in range(x + y)}
        return Dict(inside, x + y, x + y)

    @staticmethod
    def copy(x: int, n: int) -> Dict:
        return Dict({i: i % x for i in range(n * x)}, x, n * x)


def test_equations():
    x = Ty('x')
    copy, discard = Copy(x), Copy(x, 0)
    add, minus, zero = Box('+', x @ x, x), Box('-', x, x), Box('0', Ty(), x)

    add >> copy, copy @ copy >> x @ Swap(x, x) @ x >> add @ add
    add >> discard, discard @ discard
    zero >> discard, Diagram.id(Ty())
    copy >> minus @ x >> add, discard >> zero, copy >> x @ minus >> add

    Diagram.id(x)
    x @ zero >> x @ copy >> add @ x >> discard @ x
    x @ zero @ zero >> discard @ discard @ x
    discard >> zero


def test_FinSet():
    x = Ty('x')
    copy, discard, swap = Diagram.copy(x), Diagram.copy(x, 0), Diagram.swap(x, x)
    F = Functor({x: 1}, {}, cod=Category(int, Dict))

    assert F(copy >> discard @ x) == F(Diagram.id(x)) == F(copy >> x @ discard)
    assert F(copy >> copy @ x) == F(Diagram.copy(x, 3)) == F(copy >> x @ copy)
    assert F(copy >> swap) == F(copy)

def test_neural_network():
    x = Ty('x')
    add = lambda n: Box('$+$', x ** n, x)
    ReLU = Box('$\\sigma$', x, x)
    weights = [Box('w{}'.format(i), x, x) for i in range(4)]
    bias = Box('b', Ty(), x)

    network = Diagram.copy(x @ x, 2)\
    >> Diagram.tensor(*weights) @ bias >> add(5) >> ReLU

    F = Functor(ob={x: int}, ar={
            add(5): lambda *xs: sum(xs),
            ReLU: lambda x: max(0, x),
            bias: lambda: -1, **{
                weight: lambda x, w=w: x * w
                for weight, w in zip(weights, range(4))}},
        cod=Category(tuple[type, ...], Function))

    assert F(network)(42, 43) == max(0, sum([42 * 0, 43 * 1, 42 * 2, 43 * 3, -1]))


==> test/test_cat.py <==
from __future__ import annotations

from discopy import *
from discopy.sugar import *
from discopy.cat import *
from discopy.matrix import *



@dataclass
class Function(Composable):
    inside: Callable
    dom: type
    cod: type

    @staticmethod
    def id(dom: type) -> Function:
        return Function(lambda x: x, dom, dom)

    @inductive
    def then(self, other: Function) -> Function:
        assert self.cod == other.dom
        return Function(lambda x: other(self(x)), self.dom, other.cod)

    def __call__(self, x):
        return self.inside(x)


def test_circuit():
    from math import sqrt

    class Circuit(Arrow): pass

    class Gate(Box, Circuit):
        cast = Circuit.cast

    Id = Circuit.id(Ob('1'))
    X, Y, Z, H = [Gate(name, Ob('1'), Ob('1')) for name in "XYZH"]

    assert (X >> Y) >> Z == X >> (Y >> Z) and X >> Id == X == Id >> X
    assert isinstance(Id, Circuit) and isinstance(X >> Y, Circuit)

    Circuit.eval = lambda self: Functor(
        ob={Ob('1'): 2},
        ar={X: [[0, 1], [1, 0]],
            Y: [[0, -1j], [1j, 0]],
            Z: [[1, 0], [0, -1]],
            H: [[x / sqrt(2) for x in row] for row in [[1, 1], [1, -1]]]},
        cod=Category(int, Matrix[complex]))(self)

    tmp, Matrix.__eq__ = Matrix.__eq__, Matrix.is_close

    for c in [X, Y, Z, H, X >> Y >> Z >> H]:
        assert (c >> c[::-1]).eval()\
            == Matrix[complex].id(2)\
            == (c[::-1] >> c).eval()

    assert (Z >> H).eval() == (H >> X).eval()
    assert (Z >> X).eval() == (X >> Z).eval().map(lambda x: -x)
    for gate in [H, Z, X]:
        assert (gate >> gate).eval() == Matrix[complex].id(2)

    Matrix.__eq__ = tmp


def test_functor():
    from typing import Iterable

    x, y, z = map(Ob, "xyz")
    f, g, h = Box('f', x, y), Box('g', y, z), Box('h', z, x)

    F = Functor(
        ob={x: y, y: z, z: x},
        ar={f: g, g: h, h: f})

    assert F(f >> g >> h) == F(f) >> F(g) >> F(h) == g >> h >> f

    G = Functor(
        ob={x: int, y: Iterable, z: int},
        ar={f: range, g: sum, h: lambda n: n * (n - 1) // 2},
        cod=Category(type, Function))
    assert G(f >> g)(42) == G(h)(42) == 861

    H = Functor(
        ob={x: 1, y: 2, z: 2},
        ar={f: [[0, 1]], g: [[0, 1], [1, 0]], h: [[1], [0]]},
        cod=Category(int, Matrix))
    assert H(f >> g) == H(h).transpose()

    I = Functor(
        ob={x: Category(Ob, Arrow), y: Category(Ob, Arrow), z: Category(int, Matrix)},
        ar={f: F, g: H},
        cod=Category(Category, Functor))
    assert I(f >> g)(h) == H(F(h)) == H(f)


def test_dagger():
    x, y, z = map(Ob, "xyz")
    f, g = Box('f', x, y), Box('g', y, z)

    assert Arrow.id(x)[::-1] == Arrow.id(x)
    assert (f >> g)[::-1] == g[::-1] >> f[::-1]


def test_neural_network():
    x, y, z = map(Ob, "xyz")

    Matrix.ReLU = lambda self: self.map(lambda x: max(x, 0))

    class Network(Arrow):
        pass

    class ReLU(Bubble, Network):
        method = "ReLU"
        cast = Network.cast

    class Box(cat.Box, Network):
        cast = Network.cast

    vector, bias = Box('vector', x, y), Box('bias', x, x)
    ones, weights = Box('ones', x, y), Box('weights', y, z)
    network = ReLU((vector + (bias >> ones)) >> weights)

    F = Functor(
        ob={x: 1, y: 4, z: 2},
        ar={vector: [[1.2, -2.3, 3.4, -4.5]],
            bias: [[-3.14]], ones: [[1, 1, 1, 1]],
            weights: [[5.6, -6.7], [7.8, -8.9],
                      [9.0, -0.1], [2.3, -3.4]]},
        cod=Category(int, Matrix[float]))

    assert F(network) == F(vector).map(lambda x: x + F(bias))\
                                  .then(F(weights)).map(lambda x: max(0, x))


def test_propositional_logic():
    import itertools

    Matrix._not = lambda self: self.map(lambda x: not x)

    class Formula(Arrow):
        pass

    class Not(Bubble, Formula):
        method = "_not"
        cast = Formula.cast

    class Proposition(Box, Formula):
        cast = Formula.cast

        def __init__(self, name):
            Box.__init__(self, name, Ob('x'), Ob('x'))

    def model(data: dict[Proposition, bool]):
        return Functor(ob={Ob('x'): 1}, ar={p: [[data[p]]] for p in data},
                       dom=Category(Ob, Formula), cod=Category(int, Matrix[bool]))

    p, q = map(Proposition, "pq")
    p_implies_q = Not(Not(q) >> p)
    not_p_or_q = Not(p) + q

    for a, b in itertools.product([0, 1], [0, 1]):
        F = model({p: a, q: b})
        assert F(p_implies_q) == (not (not F(q) and F(p)))\
            == F(not_p_or_q) == (not F(p) or F(q))


==> test/test_closed.py <==
from discopy.python import *
from discopy.closed import *


def test_Function():
    x, y, z = (complex, ), (bool, ), (float, )
    f = Function(dom=y, cod=exp(z, x),
                 inside=lambda y: lambda x: abs(x) ** 2 if y else 0)
    g = Function(dom=x + y, cod=z, inside=lambda x, y: f(y)(x))

    assert f.uncurry().curry()(True)(1j) == f(True)(1j)
    assert f.uncurry(left=False).curry(left=False)(True)(1j) == f(True)(1j)
    assert g.curry().uncurry()(True, 1j) == g(True, 1j)
    assert g.curry(left=False).uncurry(left=False)(True, 1j) == g(True, 1j)


def test_Functor():
    x, y, z = map(Ty, "xyz")
    f, g = Box('f', y, z << x), Box('g', y, z >> x)

    F = Functor(
        ob={x: complex, y: bool, z: float},
        ar={f: lambda y: lambda x: abs(x) ** 2 if y else 0,
            g: lambda y: lambda z: z + 1j if y else -1j},
        cod=Category(tuple[type, ...], Function))

    assert F(f.uncurry().curry())(True)(1j) == F(f)(True)(1j)
    assert F(g.uncurry(left=False).curry(left=False))(True)(1.2) == F(g)(True)(1.2)


def test_drawing():
    from discopy import rigid

    class ClosedDrawing(rigid.Diagram):
        ev = staticmethod(lambda base, exponent, left=True:
            rigid.Diagram.ev(base, exponent, left).bubble())
        curry = lambda self, n=1, left=True:\
            rigid.Diagram.curry(self, n, left).bubble()

    Draw = Functor(lambda x: x, lambda f: f, cod=Category(rigid.Ty, ClosedDrawing))
    Diagram.draw = lambda self, **params: Draw(self)

    x, y, z = map(Ty, "xyz")
    f, g, h = Box('f', x, z << y), Box('g', x @ y, z), Box('h', y, x >> z)
    f.uncurry().curry().draw()
    h.uncurry(left=False).curry(left=False).draw()
    g.curry().uncurry().draw(), g, g.curry(left=False).uncurry(left=False).draw()


==> test/test_hypergraph.py <==
import itertools
from discopy.cat import Category
from discopy.monoidal import Bubble
from discopy.hypergraph import *


class Formula(Diagram):
    cut = lambda self: Cut(self)

class Cut(Bubble, Formula):
    method = "_not"
    cast = Formula.cast

class Predicate(Box, Formula):
    cast = Formula.cast

def model(size: dict[Ty, int], data: dict[Predicate, list[bool]]):
    return Functor(ob=size, ar={p: [data[p]] for p in data},
                   dom=Category(Ty, Formula),
                   cod=Category(list[int], Tensor[bool]))

def test_formula():
    objects, categories = Ty('o'), Ty('c')
    has_object, has_unit = [Predicate(p, Ty(), categories @ objects) for p in "OU"]
    is_rigid, is_cartesian = [Predicate(p, Ty(), categories) for p in "RC"]

    rigid_cartesian_implies_trivial = (
        has_object >> Formula.spiders(1, 3, categories) @ objects
        >> (is_rigid @ is_cartesian @ has_unit.cut()).dagger()).cut()

    size = {objects: 2, categories: 2}
    predicate_values = itertools.product(*size[categories] * [[0, 1]])
    relation_values = itertools.product(*size[categories] * size[objects] * [[0, 1]])

    for O, U, R, C in itertools.product(
            *(2 * [predicate_values] + 2 * [relation_values])):
        F = model(size, {has_object: O, has_unit: U, is_rigid: R, is_cartesian: C})
        is_rigid_cartesian_and_has_object = lambda i, j:\
            F(has_object)[i, j] and F(is_rigid)[i] and F(is_cartesian)[i]
        assert F(rigid_cartesian_implies_trivial) == all(
            not is_rigid_cartesian_and_has_object(i, j) or F(has_unit)[i, j]
            for i in range(size[categories]) for j in range(size[objects]))


==> test/test_monoidal.py <==
import itertools
from math import sqrt
from numpy import isclose

from discopy.cat import *
from discopy.monoidal import *
from discopy.tensor import *
from discopy.drawing import *


class Qubits(Ty):
    __str__ = lambda self: "qubit ** {}".format(len(self))

qubit = Qubits('1')

class Circuit(Diagram): pass

class Gate(Box, Circuit): pass

class Bra(Box, Circuit):
    def __init__(self, *bits: bool):
        name = "Bra({})".format(', '.join(map(str, bits)))
        self.bits, dom, cod = bits, qubit ** len(bits), qubit ** 0
        Box.__init__(self, name, dom, cod)

    def dagger(self) -> Circuit: return Ket(*self.bits)

class Ket(Box, Circuit):
    def __init__(self, *bits: bool):
        name = "Ket({})".format(', '.join(map(str, bits)))
        self.bits, dom, cod = bits, qubit ** 0, qubit ** len(bits)
        Box.__init__(self, name, dom, cod)

    def dagger(self) -> Circuit: return Bra(*self.bits)


Gate.cast = Ket.cast = Circuit.cast

X, Y, Z, H = [Gate(name, qubit, qubit) for name in "XYZH"]
CX = Gate("CX", qubit ** 2, qubit ** 2)
sqrt2 = Gate("$\\sqrt{2}$", qubit ** 0, qubit ** 0)


class Eval(Functor):
    dom = Category(Qubits, Circuit)
    cod = Category(tuple[int, ...], Tensor[complex])

    def __call__(self, other):
        if isinstance(other, Ket):
            if not other.bits: return Tensor.id(())
            head, *tail = other.bits
            return Tensor[complex]([[not head, head]], (), (2, ))\
                @ self(Ket(*tail))
        if isinstance(other, Bra):
            return self(other.dagger()).dagger()
        return super().__call__(other)


Circuit.eval = lambda self: Eval(
    ob={qubit: 2},
    ar={X: [[0, 1], [1, 0]], Y: [[0, -1j], [1j, 0]], Z: [[1, 0], [0, -1]],
        H: [[1 / sqrt(2), 1 / sqrt(2)], [1 / sqrt(2), -1 / sqrt(2)]],
        CX: [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, 0, 1], [0, 0, 1, 0]],
        sqrt2: [[sqrt(2)]]})(self)


def test_circuit():
    assert isinstance(qubit ** 0, Qubits) and isinstance(qubit ** 42, Qubits)

    assert isinstance(sqrt2 @ Ket(0, 0) >> H @ qubit >> CX, Circuit)

    circuit = sqrt2 @ Ket(0, 0) >> H @ qubit >> CX
    superposition = Ket(0, 0) + Ket(1, 1)
    assert circuit.eval().is_close(Circuit.eval(superposition))


def test_encoding():
    x, y, z = map(Ty, "xyz")
    f, g, h = Box('f', x, y), Box('g', y, z), Box('h', y @ z, x)
    encoding = Encoding(dom=x @ y, boxes_and_offsets=((f, 0), (g, 1), (h, 0)))
    assert Diagram.decode(encoding) == f @ g >> h\
        and (f @ g >> h).encode() == encoding


def test_simplify():
    def simplify(circuit, rules):
        for source, target in rules:
            for match in circuit.match(source):
                return simplify(match.subs(target), rules)
        return circuit

    rules = [(Ket(b) >> X, Ket(int(not b)))
             for b in [0, 1]] + [
             (Ket(b0) @ Ket(b1) >> CX, Ket(b0) @ Ket(int(not b1 if b0 else b1)))
             for b0 in [0, 1] for b1 in [0, 1]]
    circuit = Ket(1) @ Ket(0) >> CX >> qubit @ X

    assert simplify(circuit, rules) == Ket(1) >> qubit @ Ket(0)


def test_Born_rule():
    Born_rule = lambda x: abs(x) ** 2
    Circuit.measure = lambda self: self.bubble(method="squared_amplitude")
    Tensor.squared_amplitude = lambda self: self.map(Born_rule)

    assert isclose(Circuit.eval((Ket(0) >> H >> Bra(0)).measure()).inside[0][0], .5)

    biased_ReLU = lambda x: max(0, 2 * x.real - 1)
    Circuit.post_process = lambda self: self.bubble(method="non_linearity")
    Tensor.non_linearity = lambda self: self.map(biased_ReLU)

    circuit = Ket(0, 0) >> H @ qubit >> CX >> Bra(0, 0)
    post_processed_circuit = Circuit.post_process(circuit.measure())
    assert Circuit.eval(post_processed_circuit).inside\
        == [[biased_ReLU(Born_rule(complex(circuit.eval())))]]


def test_Peirce():
    class Formula(Diagram):
        cut = lambda self: Cut(self)

    class Cut(Bubble, Formula):
        method = "_not"
        cast = Formula.cast

    class Predicate(Box, Formula):
        cast = Formula.cast

    def model(size: dict[Ty, int], data: dict[Predicate, list[bool]]):
        return Functor(
            ob=size, ar={p: [data[p]] for p in data},
            dom=Category(Ty, Formula), cod=Category(tuple[int, ...], Tensor[bool]))

    x = Ty('x')
    dog, god, mortal = [
        Predicate(name, Ty(), x) for name in ("dog", "god", "mortal")]
    all_dogs_are_mortal = (dog.cut() >> mortal.dagger()).cut()
    gods_are_not_mortal = (god >> mortal.dagger()).cut()
    there_is_no_god_but_god = god >> (Formula.id(x).cut() >> god.dagger()).cut()

    size = {x: 2}

    for dogs, gods, mortals in itertools.product(*3 * [
            itertools.product(*size[x] * [[0, 1]])]):
        F = model(size, {dog: dogs, god: gods, mortal: mortals})
        assert F(all_dogs_are_mortal) == all(
            not F(dog)[i] or F(mortal)[i] for i in range(size[x]))
        assert F(gods_are_not_mortal) == all(
            not F(god)[i] or not F(mortal)[i] for i in range(size[x]))
        assert F(there_is_no_god_but_god) == any(F(god)[i] and not any(
            F(god)[j] and j != i for j in range(size[x])) for i in range(size[x]))


def test_drawing():
    x = Ty('x')
    f, g = Box('f', Ty(), x @ x), Box('g', x @ x, Ty())
    u, v = Box('u', Ty(), x), Box('v', x, Ty())

    def spiral(length: int) -> Diagram:
        diagram, n = u, length // 2 - 1
        for i in range(n):
            diagram >>= x ** i @ f @ x ** (i + 1)
        diagram >>= x ** n @ v @ x ** n
        for i in range(n):
            diagram >>= x ** (n - i - 1) @ g @ x ** (n - i - 1)
        return diagram

    diagram = spiral(6)

    assert graph2diagram(*draw(diagram)) == diagram


==> test/test_rigid.py <==
from discopy.rigid import *
from discopy.tensor import *
from test.test_monoidal import Circuit, Qubits, qubit, sqrt2, H, Ket


def test_Ty():
    x, y = Ty('x'), Ty('y')
    assert Ty().l == Ty() == Ty().r
    assert (x @ y).l == y.l @ x.l and (x @ y).r == y.r @ x.r
    assert x.r.l == x == x.l.r


def test_tensor():
    x, y = map(Ty, "xy")
    t = x @ y
    f = Box('f', x, y)

    left_snake = Diagram.id(t.l).transpose(left=False)
    right_snake = Diagram.id(t).transpose(left=True)

    F = Functor(
        ob={x: 2, y: 3}, ar={f: [[1, 2, 3], [4, 5, 6]]},
        cod=Category(tuple[int, ...], Tensor[int]))

    assert F(left_snake) == F(Diagram.id(t))
    assert F(right_snake) == F(Diagram.id(t.l))
    assert F(f.transpose()) == F(f).transpose() == F(f.transpose(left=False))

    # Diagrammatic and algebraic transpose differ for tensors of order >= 2.
    assert F(f @ x).transpose() != F((f @ x).transpose())


==> test/test_sesqui.py <==
from discopy.sesqui import *
from discopy.python import Function, Functor


a = Colour('a')
x = Ty('x', dom=a, cod=a)
f, g = Box('f', Ty.id(a), x), Box('g', x @ x, x)

def test_sesqui():
    Pyth = Category(tuple[type, ...], Function)
    List = Functor(
        ob=lambda xs: list[xs],
        ar=lambda f: lambda xs: list(map(f, xs)),
        dom=Pyth, cod=Pyth)
    Unit = Transformation(
        lambda _: lambda x: [x], dom=Functor.id(Pyth), cod=List)
    Mult = Transformation(
        lambda _: lambda xs: sum(xs, []), dom=List >> List, cod=List)

    F = TwoFunctor(
        colours={a: Pyth}, ob={x: List}, ar={f: Unit, g: Mult},
        cod=TwoCategory(Category, Functor, Transformation))

    assert F(f @ x >> g)(int)([1, 2, 3])\
        == F(x @ f >> g)(int)([1, 2, 3])\
        == F(Diagram.id(x))(int)([1, 2, 3]) == [1, 2, 3]

    assert F(g @ x >> g)(int)([[[42]]])\
        == F(x @ g >> g)(int)([[[42]]]) == [42]

def test_rules():
    left = Rule("left-unit", f @ x >> g, Diagram.id(x))
    right = Rule("right-unit", Diagram.id(x), x @ f >> g)
    rewrite = left >> right
    assert (rewrite.dom, rewrite.cod) == (f @ x >> g, x @ f >> g)


==> test/test_symmetric.py <==
from discopy.symmetric import *
from discopy.tensor import *
from discopy.python import Function


x, y, z = map(Ty, "xyz")
a, b = Ty('a'), Ty('b')
f = Box('f', a, b)


def test_naturality():
    source, target = x @ f >> Swap(x, b), Swap(x, a) >> f @ x
    assert source.naturality(0, braid=Swap) == target
    assert target.naturality(1, left=False, down=False, braid=Swap) == source

def test_functor():
    swap_twice = Diagram.swap(x, y @ z) >> Diagram.swap(y @ z, x)

    F = Functor(
        ob={a: 1, b: 2, x: 3, y: 4, z: 5},
        ar={f: [[1-2j, 3+4j]]},
        cod=Category(tuple[int, ...], Tensor[complex]))

    assert F(f @ x >> Swap(b, x)) == F(Swap(a, x) >> x @ f)
    assert F(x @ f >> Swap(x, b)) == F(Swap(x, a) >> f @ x)
    assert F(swap_twice).is_close(Tensor.id(F(x @ y @ z)))

    G = Functor(
        ob={a: complex, b: float, x: int, y: bool, z: str},
        ar={f: lambda z: abs(z) ** 2},
        cod=Category(tuple[type, ...], Function))

    assert G(f @ x >> Swap(b, x))(1j, 2) == G(Swap(a, x) >> x @ f)(1j, 2)
    assert G(x @ f >> Swap(x, b))(2, 1j) == G(Swap(x, a) >> f @ x)(2, 1j)
    assert G(swap_twice)(42, True, "foo") == (42, True, "foo")


==> test/test_tortile.py <==
from discopy.tortile import *


def test_Kauffman():
    tmp = Ty.l, Ty.r
    Ty.l = Ty.r = property(lambda self: self)
    x, A = Ty('x'), Box('A', Ty(), Ty())

    class Polynomial(Diagram):
        def braid(x, y):
            return (A @ x @ y) + (Cup(x, y) >> A.dagger() >> Cap(x, y))

    Kauffman = Functor(ob={x: x}, ar={}, cod=Category(Ty, Polynomial))

    assert Kauffman(Braid(x, x))\
        == (A @ x @ x) + (Cup(x, x) >> A.dagger() >> Cap(x, x))

    Ty.l, Ty.r = tmp


==> test/test_traced.py <==
from math import sqrt

from discopy import compact
from discopy.python import Function
from discopy.traced import *


def test_drawing():
    class TracedDrawing(compact.Diagram):
        trace = lambda self, n: super().trace(n).bubble()

    Draw = Functor(lambda x: x, lambda f: f, cod=Category(compact.Ty, TracedDrawing))
    Diagram.draw = lambda self, **params: Draw(self).draw(**params)

    a, b, x = map(Ty, "abx")
    Draw(Box('f', a @ x, b @ x).trace())


def test_fixed_point():
    phi = Function(lambda x=1: 1 + 1 / x, [int], [int]).fix()
    assert phi() == (1 + sqrt(5)) / 2

